Light Dark Matter Search with Ionization Signals in XENON1T

We report constraints on light dark matter (DM) models using ionization signals in the XENON1T experiment. We mitigate backgrounds with strong event selections, rather than requiring a scintillation signal, leaving an effective exposure of $(22 \pm 3)$ tonne-days. Above $\sim\!0.4\,\mathrm{keV}_\mathrm{ee}$, we observe $<1 \, \text{event}/(\text{tonne} \times \text{day} \times \text{keV}_\text{ee})$, which is more than one thousand times lower than in similar searches with other detectors. Despite observing a higher rate at lower energies, no DM or CEvNS detection may be claimed because we cannot model all of our backgrounds. We thus exclude new regions in the parameter spaces for DM-nucleus scattering for DM masses $m_\chi$ within $3-6\,\mathrm{GeV}/\mathrm{c}^2$, DM-electron scattering for $m_\chi > 30\,\mathrm{MeV}/\mathrm{c}^2$, and absorption of dark photons and axion-like particles for $m_\chi$ within $0.186 - 1 \, \mathrm{keV}/\mathrm{c}^2$.

==> anc/5a_results_si_nr.csv <==
mass_gev,limit_cm2,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
2.73,9.288431945297945e-40,165.30120974988552,270.7387555010616,16,25.322625811914467,4.594364393939709,3.7272835762603256,0.5543403529589045
2.75,6.319272619037612e-40,165.30120974988552,270.7387555010616,16,25.31054023449023,4.584933967767895,3.7272835762603256,0.5543403529589045
2.8,2.8374278176528737e-40,165.30120974988552,270.7387555010616,16,25.2803988143393,4.561414492655615,3.7272835762603256,0.5543403529589045
3.0,3.622317320468634e-41,165.30120974988552,270.7387555010616,16,25.161265671205943,4.468454407134025,3.7272835762603256,0.5543403529589045
3.2,1.0093733554860686e-41,165.30120974988552,270.7387555010616,16,25.04498452181428,4.377719744153645,3.7272835762603256,0.5543403529589045
3.5,2.7078662672268523e-42,165.30120974988552,270.7387555010616,16,24.875094299653934,4.245153699424776,3.7272835762603256,0.5543403529589045
3.7,1.4053651850630283e-42,165.30120974988552,270.7387555010616,16,24.76394374765601,4.158422462862555,3.7272835762603256,0.5543403529589045
4.0,6.436687726874196e-43,165.30120974988552,270.7387555010616,16,24.59979834531198,4.0303391248547955,3.7272835762603256,0.5543403529589045
4.2,4.211830689805871e-43,165.30120974988552,270.7387555010616,16,24.492227447881007,3.946401107592679,3.7272835762603256,0.5543403529589045
4.5,2.474834496249611e-43,165.30120974988552,270.7387555010616,16,24.334306468175587,3.8231747123767255,3.7272835762603256,0.5543403529589045
4.7,1.8331569741040645e-43,165.30120974988552,270.7387555010616,16,24.231768714956893,3.743164078411232,3.7272835762603256,0.5543403529589045
5.0,1.2449770113903172e-43,165.30120974988552,270.7387555010616,16,24.082797992115154,3.626921605734424,3.7272835762603256,0.5543403529589045
5.2,9.956897569635043e-44,165.30120974988552,270.7387555010616,16,23.987059523557317,3.5522164817801207,3.7272835762603256,0.5543403529589045
5.5,7.426357511849603e-44,165.30120974988552,270.7387555010616,16,23.849285121108306,3.4447105443265125,3.7272835762603256,0.5543403529589045
5.7,6.016687556292615e-44,165.30120974988552,275.5516940086626,16,23.510967301974876,3.347983554282462,3.9898953757323463,0.5919936219785195
6.0,4.782726128564601e-44,165.30120974988552,275.5516940086626,16,23.38521870335094,3.2498614014134186,3.9898953757323463,0.5919936219785195
6.5,3.477937573119966e-44,165.30120974988552,275.5516940086626,16,23.192589472888365,3.099552014228731,3.9898953757323463,0.5919936219785195
7.0,2.691740336516105e-44,165.30120974988552,275.5516940086626,16,23.02084829456085,2.9655416607284235,3.9898953757323463,0.5919936219785195
7.3,2.363384224288673e-44,165.30120974988552,275.5516940086626,16,22.927434417128453,2.8926504248672242,3.9898953757323463,0.5919936219785195
7.5,2.1851572197470986e-44,165.30120974988552,275.5516940086626,16,22.86899635381778,2.84705096177747,3.9898953757323463,0.5919936219785195
7.6,9.507393484521254e-45,193.70906508268575,459.33563454211895,11,14.124055020716842,1.84459360106666,5.884466297376752,0.8165550139952975
8.0,8.1219703397232e-45,197.15264233073208,475.81206778533954,11,14.193932213832673,1.798744138868319,5.7247676190859815,0.792316398905254
9.0,5.2256942123689425e-45,197.15264233073208,538.2748042857424,11,13.632344558861003,1.6060950206368403,6.0944035302521335,0.8351847755994659
10.0,3.885103704278721e-45,197.15264233073208,557.5827965519259,11,13.345844784016837,1.4597011608388297,6.21079820904279,0.8488449236788792
12.0,2.7031851636518364e-45,197.15264233073208,567.4949781593724,11,13.173725726252577,1.3489545763198356,6.244847576228808,0.851855156192743
14.0,2.0695870834515447e-45,200.65743625058573,577.5833691922647,10,12.215313584879452,1.3141000575583452,5.911273741597142,0.8082852038916825
17.0,1.8196170967935105e-45,200.65743625058573,577.5833691922647,10,12.354921026631837,1.423036323180294,5.911273741597142,0.8082852038916825
17.25,1.80950847021514e-45,200.65743625058573,577.5833691922647,10,12.36556866306792,1.431344718037238,5.911273741597142,0.8082852038916825
17.35,5.666378567261858e-46,306.28027428603536,1148.3342103544805,3,4.486929376084358,0.4924793265134559,3.5629756082773723,0.5758521811025108
18.0,5.241653849747817e-46,306.28027428603536,1189.5251185597012,3,4.402562622762857,0.48848561328009127,3.6609306161104005,0.5904488656691069
19.0,4.95908271902956e-46,306.28027428603536,1189.5251185597012,3,4.417511824785667,0.5001505375989629,3.6609306161104005,0.5904488656691069
20.0,4.777418769166447e-46,311.72503642768623,1210.6713753572515,3,4.444175856229458,0.5119057162032824,3.6482000408658526,0.5895660207061757
30.0,4.123409777894107e-46,311.72503642768623,1232.1935503843301,3,4.5030994348840245,0.5891906387418749,3.698523671991759,0.5975271489061248
35.0,4.331329363201274e-46,317.2665904206839,1254.0983263610337,3,4.63600773180098,0.6264828566701559,3.601878723196064,0.5885313718673295
40.0,4.561705661798635e-46,317.2665904206839,1254.0983263610337,3,4.659736817985191,0.6449987610022047,3.601878723196064,0.5885313718673295
50.0,5.165179476412952e-46,317.2665904206839,1254.0983263610337,3,4.6905171914968165,0.6690168140709812,3.601878723196064,0.5885313718673295
80.0,7.373854045315929e-46,317.2665904206839,1254.0983263610337,3,4.72913691271208,0.6991519426554119,3.601878723196064,0.5885313718673295
100.0,8.954906413132362e-46,317.2665904206839,1254.0983263610337,3,4.7395929439102185,0.7073108271507808,3.601878723196064,0.5885313718673295


==> anc/5b_results_lightmediator_nr.csv <==
mass_gev,limit_cm2_mev4,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
2.8,9.084013058506529e-36,165.30120974988552,270.7387555010616,16,25.28674989193194,4.566370264833182,3.7272835762603256,0.5543403529589045
3.0,1.2401643976286836e-36,165.30120974988552,270.7387555010616,16,25.182803549930565,4.485260503200446,3.7272835762603256,0.5543403529589045
3.4,1.5368971331517639e-37,165.30120974988552,270.7387555010616,16,25.00232738997103,4.344434207316804,3.7272835762603256,0.5543403529589045
4.0,2.9185014710105503e-38,165.30120974988552,270.7387555010616,16,24.77395653502201,4.166235482357984,3.7272835762603256,0.5543403529589045
4.4,1.459852627827859e-38,165.30120974988552,270.7387555010616,16,24.638203863227602,4.060307109716408,3.7272835762603256,0.5543403529589045
5.0,7.132635517580643e-39,165.30120974988552,270.7387555010616,16,24.452448852457888,3.915361704659084,3.7272835762603256,0.5543403529589045
5.4,5.0759531670475365e-39,165.30120974988552,270.7387555010616,16,24.339341902472746,3.827103882636071,3.7272835762603256,0.5543403529589045
6.0,3.4794690502523195e-39,165.30120974988552,270.7387555010616,16,24.184925281373637,3.706611952969954,3.7272835762603256,0.5543403529589045
7.0,2.3193773518697428e-39,165.30120974988552,270.7387555010616,16,23.965602671693624,3.53547361130922,3.7272835762603256,0.5543403529589045
8.0,1.8234681791263234e-39,165.30120974988552,270.7387555010616,16,23.788210432062577,3.397053711244052,3.7272835762603256,0.5543403529589045
9.0,1.516311238619147e-39,165.30120974988552,275.5516940086626,16,23.39173023192976,3.2549423741607377,3.9898953757323463,0.5919936219785195
10.0,1.3898509408016186e-39,165.30120974988552,275.5516940086626,16,23.276004792427795,3.164641333911306,3.9898953757323463,0.5919936219785195
12.0,1.2918863022416575e-39,165.30120974988552,275.5516940086626,16,23.10618873408187,3.032133159514311,3.9898953757323463,0.5919936219785195
12.5,1.2851631071200529e-39,165.30120974988552,275.5516940086626,16,23.073434677158826,3.0065750330965697,3.9898953757323463,0.5919936219785195
13.0,1.28294794827661e-39,165.30120974988552,275.5516940086626,16,23.043716967873703,2.9833861813296148,3.9898953757323463,0.5919936219785195
13.1,1.2829737530429857e-39,165.30120974988552,275.5516940086626,16,23.038107568839454,2.979009144006216,3.9898953757323463,0.5919936219785195
13.2,1.2831427154895402e-39,165.30120974988552,275.5516940086626,16,23.032603617505075,2.974714387960219,3.9898953757323463,0.5919936219785195
13.3,5.769103054217596e-40,193.70906508268575,492.8795129858378,11,13.929758474305562,1.8482318810437746,6.116864143268848,0.842647335973809
13.4,5.758703576586187e-40,193.70906508268575,492.8795129858378,11,13.924089224183954,1.8438081416687613,6.116864143268848,0.842647335973809
13.5,5.7491039986622726e-40,193.70906508268575,492.8795129858378,11,13.918515007875927,1.839458557572505,6.116864143268848,0.842647335973809
13.7,5.691697197427191e-40,193.70906508268575,501.6414605809166,11,13.908266849333009,1.8326993919717753,6.113852144789707,0.839059546072653
14.0,5.6709607377937904e-40,193.70906508268575,501.6414605809166,11,13.892528052556651,1.8204183435929957,6.113852144789707,0.839059546072653
17.0,5.579129931974614e-40,197.15264233073208,547.8437465985029,11,13.657314663384593,1.7167408918179037,6.239586166672404,0.8573097936424732
20.0,5.839898580277121e-40,197.15264233073208,547.8437465985029,11,13.575369288900628,1.6527985763566149,6.239586166672404,0.8573097936424732
30.0,7.321023060657859e-40,197.15264233073208,557.5827965519259,11,13.466918935662733,1.5541758233503198,6.21079820904279,0.8488449236788792
50.0,1.1020789025517309e-39,197.15264233073208,567.4949781593724,11,13.356423409666466,1.4915143361655088,6.244847576228808,0.851855156192743
100.0,2.120410378425109e-39,197.15264233073208,567.4949781593724,11,13.319232575583397,1.4624941741346036,6.244847576228808,0.851855156192743


==> anc/5c_results_sdneutron_nr.csv <==
mass_gev,limit_cm2,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
2.73,1.405642387300919e-34,165.30120974988552,270.7387555010616,16,25.322639662266482,4.594375201426808,3.7272835762603256,0.5543403529589045
2.75,9.563630472607018e-35,165.30120974988552,270.7387555010616,16,25.310558018793916,4.584947844933799,3.7272835762603256,0.5543403529589045
2.8,4.294755902684433e-35,165.30120974988552,270.7387555010616,16,25.28042861956028,4.561437749793117,3.7272835762603256,0.5543403529589045
3.0,5.485669009409039e-36,165.30120974988552,270.7387555010616,16,25.16137505824601,4.468539762294918,3.7272835762603256,0.5543403529589045
3.2,1.5293999548860045e-36,165.30120974988552,270.7387555010616,16,25.045223319043526,4.377906078621697,3.7272835762603256,0.5543403529589045
3.5,4.106095258519334e-37,165.30120974988552,270.7387555010616,16,24.875610455028138,4.245556457603282,3.7272835762603256,0.5543403529589045
3.7,2.1321044994616303e-37,165.30120974988552,270.7387555010616,16,24.76469317088919,4.159007240918566,3.7272835762603256,0.5543403529589045
4.0,9.772476987696119e-38,165.30120974988552,270.7387555010616,16,24.600964530182726,4.031249103744521,3.7272835762603256,0.5543403529589045
4.2,6.397748524764572e-38,165.30120974988552,270.7387555010616,16,24.493710892338544,3.9475586454533613,3.7272835762603256,0.5543403529589045
4.5,3.76202498842995e-38,165.30120974988552,270.7387555010616,16,24.336312104572094,3.824739718772437,3.7272835762603256,0.5543403529589045
4.7,2.787960511443093e-38,165.30120974988552,270.7387555010616,16,24.234146502796452,3.745019476120918,3.7272835762603256,0.5543403529589045
5.0,1.8947971390807925e-38,165.30120974988552,270.7387555010616,16,24.085758530611738,3.629231726197915,3.7272835762603256,0.5543403529589045
5.2,1.5161171080347715e-38,165.30120974988552,270.7387555010616,16,23.99041880652051,3.5548377442041326,3.7272835762603256,0.5543403529589045
5.5,1.131595731684312e-38,165.30120974988552,270.7387555010616,16,23.85324834954122,3.4478030679045544,3.7272835762603256,0.5543403529589045
5.7,9.172562329893892e-39,165.30120974988552,275.5516940086626,16,23.51533538236905,3.351391985524415,3.9898953757323463,0.5919936219785195
6.0,7.29638181566084e-39,165.30120974988552,275.5516940086626,16,23.390184532226517,3.253736258273717,3.9898953757323463,0.5919936219785195
6.5,5.311721022619672e-39,165.30120974988552,275.5516940086626,16,23.198508041915126,3.104170298179131,3.9898953757323463,0.5919936219785195
7.0,4.1153342953030035e-39,165.30120974988552,275.5516940086626,16,23.02763879816325,2.9708403188432895,3.9898953757323463,0.5919936219785195
7.3,3.615510842683567e-39,165.30120974988552,275.5516940086626,16,22.934699737025507,2.898319584105438,3.9898953757323463,0.5919936219785195
7.6,3.2235239638520465e-39,165.30120974988552,275.5516940086626,16,22.84859247144231,2.831129727763916,3.9898953757323463,0.5919936219785195
7.7,1.3948112949543279e-39,193.70906508268575,459.33563454211895,11,14.105432172993703,1.830062115776619,5.884466297376752,0.8165550139952975
7.8,1.322933842167926e-39,193.70906508268575,467.5012706709754,11,14.075273252075299,1.8138408342694428,5.889682746868452,0.8133135816349253
7.9,1.2555744653870026e-39,193.70906508268575,475.81206778533954,11,14.032881639757042,1.7951007912595731,5.906996025927549,0.8124848972260893
8.0,1.204871665212978e-39,193.70906508268575,475.81206778533954,11,14.008959662483777,1.7764343732109982,5.906996025927549,0.8124848972260893
9.0,8.055608288019894e-40,197.15264233073208,538.2748042857424,11,13.641256553915559,1.6130490873276853,6.0944035302521335,0.8351847755994659
10.0,6.0044231963385645e-40,197.15264233073208,557.5827965519259,11,13.356002593724847,1.467627341869006,6.21079820904279,0.8488449236788792
12.0,4.189386019392729e-40,197.15264233073208,567.4949781593724,11,13.168402965103645,1.3448012037267711,6.244847576228808,0.851855156192743
14.0,3.2169670251801453e-40,200.65743625058573,577.5833691922647,10,12.20656818308925,1.307275984282383,5.911273741597142,0.8082852038916825
17.0,2.836399102575765e-40,200.65743625058573,577.5833691922647,10,12.340855663378242,1.4120610619174985,5.911273741597142,0.8082852038916825
17.35,2.815567378186163e-40,200.65743625058573,577.5833691922647,10,12.355172894061624,1.4232328563800118,5.911273741597142,0.8082852038916825
17.45,2.8102248241180147e-40,200.65743625058573,577.5833691922647,10,12.359196365164674,1.4263723875633285,5.911273741597142,0.8082852038916825
17.55,9.043946584587992e-41,306.28027428603536,1128.2767690076062,3,4.5438902478699035,0.4982217256646076,3.500541202109768,0.5658387603793691
17.65,8.806633145421312e-41,306.28027428603536,1148.3342103544805,3,4.4866766776364475,0.4922821448668454,3.5629756082773723,0.5758521811025108
17.75,8.751493750427853e-41,306.28027428603536,1148.3342103544805,3,4.4881707055933395,0.4934479410759563,3.5629756082773723,0.5758521811025108
17.85,8.697931456356277e-41,306.28027428603536,1148.3342103544805,3,4.489663726441467,0.4946129514339221,3.5629756082773723,0.5758521811025108
17.95,8.504583830808007e-41,306.28027428603536,1168.7482139956726,3,4.449494157034751,0.49048336396319336,3.6054915572113053,0.5818126582465862
18.0,8.479162513419027e-41,306.28027428603536,1168.7482139956726,3,4.450225000322621,0.4910536440108486,3.6054915572113053,0.5818126582465862
19.0,7.883643262105269e-41,306.28027428603536,1189.5251185597012,3,4.41170166685627,0.49561684727731947,3.6609306161104005,0.5904488656691069
20.0,7.608951497012213e-41,311.72503642768623,1210.6713753572515,3,4.437653675235096,0.5068164313319469,3.6482000408658526,0.5895660207061757
30.0,6.617372211024833e-41,311.72503642768623,1232.1935503843301,3,4.491388777239174,0.5800527640283643,3.698523671991759,0.5975271489061248
35.0,6.969135130734695e-41,317.2665904206839,1254.0983263610337,3,4.6225373241600565,0.6159718417386575,3.601878723196064,0.5885313718673295
40.0,7.34864169159424e-41,317.2665904206839,1254.0983263610337,3,4.645168437621239,0.6336309934026532,3.601878723196064,0.5885313718673295
50.0,8.333140865830235e-41,317.2665904206839,1254.0983263610337,3,4.674526862046989,0.6565394937042184,3.601878723196064,0.5885313718673295
80.0,1.1917483265657373e-40,317.2665904206839,1254.0983263610337,3,4.71136732803972,0.685286262061585,3.601878723196064,0.5885313718673295
100.0,1.4479501204574463e-40,317.2665904206839,1254.0983263610337,3,4.721343425893632,0.6930706525786174,3.601878723196064,0.5885313718673295


==> anc/5d_results_dmelectron.csv <==
mass_gev,limit_cm2,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
0.01,1.958615274533734e-29,150.0,200.0,8,66.45944430579263,43.125412842937614,2.429147965767682,0.4888140309450458
0.02,1.1632402492537436e-36,150.0,200.0,8,21.36994941228546,7.941893033224607,2.429147965767682,0.4888140309450458
0.03,3.279114711794964e-38,150.0,207.85504646089333,9,18.394438219938795,4.886603200671304,2.723379181094673,0.5067241493237327
0.05,1.1391709867160891e-39,151.36056733252408,231.03432867945907,14,23.957837571476272,5.17629511469103,3.560164460077108,0.5901448483057631
0.07,3.876046795439734e-40,162.41396726487562,239.32156225578265,13,22.603779036820132,4.682269206129194,2.9683432010305126,0.4787880180421788
0.1,1.8528233658564956e-40,165.30120974988552,256.79848498848366,14,23.387506785201314,4.586128071612817,3.2525520597626167,0.49524918287223463
0.14,1.282385769551413e-40,165.30120974988552,266.0098824431806,15,24.049925748348034,4.497859246393502,3.7342708054194262,0.5677379459585099
0.2,1.1588174019679576e-40,165.30120974988552,270.7387555010616,16,25.267271192914045,4.55117095522942,3.7272835762603256,0.5543403529589045
0.3,1.2037111287800776e-40,165.30120974988552,270.7387555010616,16,25.03983768399941,4.373703645267537,3.7272835762603256,0.5543403529589045
0.5,1.519607958465313e-40,165.30120974988552,270.7387555010616,16,24.86618274368168,4.23819997535167,3.7272835762603256,0.5543403529589045
0.7000000000000001,1.8973421182959687e-40,165.30120974988552,270.7387555010616,16,24.79405374481341,4.181917418482701,3.7272835762603256,0.5543403529589045
1.0,2.4920131339769653e-40,165.30120974988552,270.7387555010616,16,24.74087252361238,4.140419891086349,3.7272835762603256,0.5543403529589045
2.0,4.527657855092633e-40,165.30120974988552,270.7387555010616,16,24.679832443674538,4.092790063634263,3.7272835762603256,0.5543403529589045
5.0,1.0696579624479258e-39,165.30120974988552,270.7387555010616,16,24.643687683600344,4.064586157489575,3.7272835762603256,0.5543403529589045
10.0,2.0997109983364445e-39,165.30120974988552,270.7387555010616,16,24.631731072838097,4.055256364538817,3.7272835762603256,0.5543403529589045


==> anc/5d_results_dmelectron_withcutoff.csv <==
mass_gev,limit_cm2,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
0.05,5.1074269486221544e-33,168.23977891145915,275.5516940086626,16,22.519946528500597,2.526600963704125,3.92451868268682,0.5890648895310999
0.07,9.448927125883488e-38,168.23977891145915,275.5516940086626,16,22.612976799432786,2.5991928698227493,3.92451868268682,0.5890648895310999
0.1,2.749985956194574e-39,197.15264233073208,391.9730655797289,10,13.349456275993004,1.5967771208378525,5.024391801654186,0.7185467299115661
0.14,9.07511135297353e-40,197.15264233073208,406.0331940838081,10,13.105911710261559,1.5441704453868934,5.235185759751799,0.7455979704394562
0.2,5.1026588323158005e-40,197.15264233073208,420.5976613573348,10,12.952545188211385,1.5158946506827669,5.373025288267121,0.7617579877122944
0.3,4.0384052907411226e-40,197.15264233073208,428.074650297493,10,12.905850600530032,1.4903431152136395,5.383126026194507,0.7587551904976542
0.5,4.2435934650635074e-40,197.15264233073208,428.074650297493,10,12.86854368072336,1.4612323710113029,5.383126026194507,0.7587551904976542
0.7000000000000001,5.38958643726294e-40,197.15264233073208,435.68455810227545,11,14.241409070881287,1.6171107713612054,5.3996519214342324,0.757307027979013
1.0,6.7143950461924e-40,197.15264233073208,435.68455810227545,11,14.228208516241454,1.6068103238452893,5.3996519214342324,0.757307027979013
2.0,1.1493953562902719e-39,197.15264233073208,435.68455810227545,11,14.212922634582332,1.5948826870103066,5.3996519214342324,0.757307027979013
5.0,2.6228774214041126e-39,197.15264233073208,435.68455810227545,11,14.203808365323543,1.587770784919253,5.3996519214342324,0.757307027979013
10.0,5.090301839807552e-39,197.15264233073208,435.68455810227545,11,14.200765257144248,1.585396234990001,5.3996519214342324,0.757307027979013


==> anc/5e_results_alp.csv <==
mass_kev,limit,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
0.187,3.661117442528564e-13,168.23977891145915,275.5516940086626,16,22.54658276716119,2.5473853311667596,3.92451868268682,0.5890648895310999
0.20000000000000004,3.4813066589430165e-13,168.23977891145915,275.5516940086626,16,22.498313104769277,2.5097203134728385,3.92451868268682,0.5890648895310999
0.20921180445041743,1.8904283878665465e-13,197.15264233073208,398.94119342599754,10,13.240374820156287,1.549414177720199,5.080152694516384,0.7243034166692884
0.21884789560699855,1.8495737140978181e-13,197.15264233073208,398.94119342599754,10,13.242028417012062,1.5507044862026909,5.080152694516384,0.7243034166692884
0.22892781570058374,1.706643654215565e-13,197.15264233073208,420.5976613573348,10,12.817390401020221,1.410432809875973,5.373025288267121,0.7617579877122944
0.23947200705805866,1.621726115516789e-13,200.65743625058573,443.4297476780225,10,12.80355720145262,1.328379768137453,5.254359295176126,0.7404213600680706
0.25050185355989774,1.5249895780926568e-13,200.65743625058573,467.5012706709754,10,12.608302843981644,1.2989861388777661,5.4400398470508495,0.76234450912731
0.26203972400720216,1.4917381023429903e-13,200.65743625058573,467.5012706709754,10,12.607164451360873,1.2980978463959205,5.4400398470508495,0.76234450912731
0.27410901748618066,1.409915297611368e-13,200.65743625058573,492.8795129858378,10,12.432038004612398,1.3047950575115945,5.661297191909178,0.7916434290687988
0.28673421082207445,7.517385170985911e-14,300.9306133756457,528.8729984193749,1,2.698586768797692,0.30900174948119546,2.1699745696875157,0.414169672564478
0.29994090821876296,7.019118664955127e-14,300.9306133756457,547.8437465985029,1,2.6619453498272203,0.28041029834056136,2.2703764830465225,0.4327402023759416
0.3137558931847222,6.794991883347647e-14,306.28027428603536,567.4949781593724,1,2.6414659729338408,0.2644301556416777,2.2344222625200545,0.4231822552255754
0.3282071828506408,8.252222499899155e-14,306.28027428603536,587.851102135746,2,4.17749859462301,0.4322751727898614,2.2231513729260133,0.40914990810930146
0.3433240847888533,8.234516900814538e-14,306.28027428603536,587.851102135746,2,4.225837039037207,0.469993861380948,2.2231513729260133,0.40914990810930146
0.3591372564498206,8.473927041676141e-14,306.28027428603536,587.851102135746,2,4.370389735151871,0.5827889294851611,2.2231513729260133,0.40914990810930146
0.3756787673361964,8.459290567063202e-14,306.28027428603536,598.3013651613278,2,4.403764988170692,0.6245185749881523,2.2442514065821633,0.40992755465727126
0.39298216404057096,8.793812708290705e-14,311.72503642768623,598.3013651613278,2,4.548159019503751,0.7005927950942581,2.1924596729047097,0.40611129134766333
0.411082538278789,9.127129122367225e-14,311.72503642768623,598.3013651613278,2,4.647741715731632,0.7782975858379388,2.1924596729047097,0.40611129134766333
0.4300165980568162,8.425249424458918e-14,322.9066569393651,779.309282004083,3,5.883212762017887,0.7391828476740716,2.2677491153155254,0.40800377251689185
0.44982274211548195,8.313391948221422e-14,322.9066569393651,807.2632145866523,3,5.8328524293527115,0.7443275042709159,2.33612581810465,0.4169173642249392
0.4705411378040738,8.324516428256566e-14,328.646987246594,851.0853873954048,3,5.948097811527762,0.7980894873702309,2.2760326373565807,0.4061908725641166
0.49221380254071406,8.267929770698e-14,334.4893637375354,881.6139388840766,3,5.927743006887681,0.7983539017562966,2.3026088000392333,0.41078100965287007
0.5,7.693370914888079e-14,653.4062417915109,897.2864408405845,0,2.7260716134633673,0.3304482877279773,0.5479521200417244,0.10201402686988081
0.5148846890247212,7.306981951394945e-14,653.4062417915109,929.4722305568423,0,2.7005787661583462,0.31055611328067895,0.62500762141389,0.11682310539629484
0.5385997743737698,6.787177079972375e-14,653.4062417915109,979.928503024621,0,2.649309138357159,0.27055021013982494,0.7420752289895699,0.1389536577611366
0.5634071533666204,6.711093092171782e-14,653.4062417915109,997.3487486712933,0,2.6615047992366008,0.2800665348881459,0.7839696437234182,0.14690817483383997
0.5893571359805186,6.558309584529138e-14,653.4062417915109,1033.1237873183002,0,2.695586953129735,0.30666098087803595,0.8716845355757346,0.16373336738665362
0.6165023494210717,6.436330554335755e-14,665.0218823244113,1089.206770318928,0,2.7097244943186767,0.31769256288303566,0.9861827495772094,0.18623480155512862
0.6448978448515208,6.395866807062631e-14,665.0218823244113,1128.2767690076062,0,2.745302372028548,0.3454541283685044,1.0818090964029905,0.20429258197249545
0.6746012090378601,6.387442000083311e-14,665.0218823244113,1168.7482139956726,0,2.778366056920622,0.37125385877422046,1.183909482598791,0.2238715638272875
0.7056726811362198,2.2018138702926738e-14,676.8440147705502,1232.1935503843301,0,2.81609402074203,0.40069314536693373,1.3268752948618736,0.2528486568411297
0.7381752748593631,2.5574947373388823e-14,688.8763099486066,1254.0983263610337,0,2.854642247349439,0.43077248641243215,1.359194605636324,0.25958781667262826
0.7721749062700509,2.773106658313489e-14,688.8763099486066,1276.3925048065616,0,2.9001816132887277,0.4663070424643669,1.4197388172737337,0.27110292066211433
0.8077405274604467,3.057878036961596e-14,701.1225039336148,1276.3925048065616,0,3.0339703721860705,0.5707029657298414,1.3922217063037627,0.26604685517372767
0.8449442663886599,3.409553055095042e-14,713.5863992170313,1276.3925048065616,0,3.1972873233025654,0.6981398598099424,1.3652728584668543,0.26100013761056506
0.8838615731560285,3.1063814658218613e-14,779.309282004083,1418.7314212501403,0,2.9884093739077504,0.5351515298740713,1.6419704661454837,0.3168018422255972
0.924571373021787,3.31862897447654e-14,793.1631081611346,1418.7314212501403,0,3.0608382571972275,0.5916680878002434,1.6096952077701936,0.31067416538167736
0.9671562264654402,2.7651904527997534e-14,881.6139388840766,1576.9434856932858,1,3.0641599609746377,0.49085693828139365,1.9439014304070934,0.3817893535898657
1.0,2.7850975951597925e-14,897.2864408405845,1576.9434856932858,1,3.1596905557641435,0.5435889373435919,1.906938080263026,0.3747576183485376
1.0117024966214567,2.913765938946495e-14,913.2375537703806,1576.9434856932858,1,3.2286450704669334,0.5750214066289494,1.8689545260094214,0.3674919179095234
1.0583005244258363,5.063601716468734e-14,962.812529036979,1722.183462219944,5,9.311460379411459,1.3727071159566042,2.3095199798074164,0.4581255473160454
1.1070448118297616,6.598248629665333e-14,1322.1768818853316,1783.958423085173,6,10.748979848560872,1.1167753468546235,1.6400353363435627,0.3322050362459089
1.1580342134518862,7.043485602411752e-14,1322.1768818853316,1847.9492604081781,8,13.391421537327405,1.4204281123602014,1.9197877250157427,0.38714466372246714
1.211372137057945,8.510611995448995e-14,1469.621515104036,1914.2354579863927,9,15.394263792070339,1.9502189408212922,1.7670129414292455,0.3558033221930765
1.2671667532742552,8.231213812664898e-14,1469.621515104036,1948.264932382503,9,14.768145648596368,1.5557716380432862,1.9302811472790578,0.3890868996336099
1.325531214960419,8.377770847049912e-14,1469.621515104036,2018.1494670986172,10,16.06580350450848,1.8292129237112842,2.2708595948700245,0.4570953343234689
1.3865838866861173,8.231958150876782e-14,1469.621515104036,2090.5407698170256,10,15.836126466777573,1.8654496039263082,2.637756826213242,0.527932140108984
1.4504485847773785,8.313303098831824e-14,1662.5476463821526,2127.704433933532,7,11.877564134641734,1.3305052143179137,2.1427095085581698,0.42467908113099734
1.5172548284191483,8.496897222353382e-14,1662.5476463821526,2127.704433933532,7,11.896175171328016,1.3450274834069278,2.1427095085581698,0.42467908113099734
1.5871381023233924,8.184967427626197e-14,1662.5476463821526,2283.0841901050153,8,12.616108474778438,1.4511460499247442,2.985290386171629,0.5828628730979818
1.6602401314954411,8.23316509267327e-14,1662.5476463821526,2323.670709734667,8,12.53892195572543,1.5230720677571923,3.2040356976588344,0.6213957679149403
1.7367091686557976,8.587075993859193e-14,1662.5476463821526,2323.670709734667,8,12.81417813532299,1.737855605929211,3.2040356976588344,0.6213957679149403
1.8167002949003186,9.102666877063544e-14,1662.5476463821526,2323.670709734667,8,13.279114448278758,2.1006473385881987,3.2040356976588344,0.6213957679149403
1.900375734208506,9.734332475608928e-14,1662.5476463821526,2323.670709734667,8,13.788467629896026,2.498097738019312,3.2040356976588344,0.6213957679149403
1.9879051824377418,1.074500793967076e-13,1692.1028520016253,2323.670709734667,8,14.520399484279082,3.002812341117608,3.08940731012145,0.5983656193811765
2.079466151470681,1.164942085068969e-13,1692.1028520016253,2323.670709734667,8,15.082616718758326,3.441512780175109,3.08940731012145,0.5983656193811765
2.1752443292137316,1.2925466520610317e-13,1692.1028520016253,2323.670709734667,8,15.888480180094046,4.070331380223606,3.08940731012145,0.5983656193811765
2.2754339561767134,1.3674375986377332e-13,1722.183462219944,2323.670709734667,7,14.84744798695644,4.144643895949013,2.9709358691010497,0.5742215458325182
2.3802382193974116,1.2037507455999638e-13,1815.6719551006968,2582.7985013424973,9,15.156687078550881,3.142334482615834,4.037803835907482,0.7502132356538299
2.4898696645099045,1.26170372342462e-13,1847.9492604081781,2582.7985013424973,8,14.242961335544994,3.2908964833507257,3.8949408467080566,0.7223564978110781
2.6045506267923635,1.39812690329496e-13,1880.800361238019,2628.7130596091165,9,16.052922605175375,3.8312844655766995,4.007817906651132,0.7372014050528518
2.7245136820684808,1.4801479876289314e-13,2165.52875865542,2628.7130596091165,6,12.02074272436371,2.7169253864406486,2.578147890064397,0.45642995662068503
2.8500021183769877,1.7116638923885618e-13,2204.0254885844633,2628.7130596091165,6,12.910820315404031,3.2869301017818224,2.3661105515316048,0.41550286151509874
2.9812704293658094,2.159341433853905e-13,2364.9787382700288,2628.7130596091165,5,12.171707712716621,3.1687001363455445,1.4976564437951279,0.2604948967022171
3.1185848304114594,2.4389200965142745e-13,2364.9787382700288,2628.7130596091165,5,13.073799735676639,3.872606282000066,1.4976564437951279,0.2604948967022171
3.262223798510403,1.9541044368573194e-13,2493.3612844889362,2870.8233359359156,6,12.573362192062989,2.924067368269167,2.1870964314630257,0.37536016216392437
3.4124786370372804,2.233175378142601e-13,2493.3612844889362,2870.8233359359156,6,13.69419658260644,3.798659090270731,2.1870964314630257,0.37536016216392437
3.569654066515353,2.2453649173488508e-13,2771.412387264966,2973.800169193756,3,7.940148554823123,1.712101081373943,1.1946079942604915,0.20274460006761794
3.7340688425972375,2.563991578106882e-13,2771.412387264966,2973.800169193756,3,8.695167402771453,2.3012454187908156,1.1946079942604915,0.20274460006761794
3.9060564025092477,3.0285716727477666e-13,2771.412387264966,2973.800169193756,3,9.681185459947221,3.0706393969073,1.1946079942604915,0.20274460006761794
4.085965541270329,3.6392134046520777e-13,2771.412387264966,2973.800169193756,3,10.82261148666254,3.9612988579881847,1.1946079942604915,0.20274460006761794
4.274161119056961,4.430722952134506e-13,2771.412387264966,2973.800169193756,3,12.150368608427966,4.997353245078876,1.1946079942604915,0.20274460006761794
4.471024801148612,5.576188380946795e-13,2771.412387264966,2973.800169193756,3,13.942843710799359,6.396028999190786,1.1946079942604915,0.20274460006761794
4.6769558319543485,7.278378284451099e-13,2771.412387264966,2973.800169193756,3,16.452126764970338,8.354032970029566,1.1946079942604915,0.20274460006761794
4.892371844690363,5.756678545628154e-13,2771.412387264966,2973.800169193756,3,20.15815306691814,11.245860658892719,1.1946079942604915,0.20274460006761794
5.117709708350442,7.89767440264954e-13,2771.412387264966,2973.800169193756,3,25.399443489176104,15.33566130615006,1.1946079942604915,0.20274460006761794
5.3534264136870755,1.0058854464048778e-12,2771.412387264966,2973.800169193756,3,34.43542953163377,22.38647867893193,1.1946079942604915,0.20274460006761794
5.6000000000000005,1.4476505231683767e-12,2771.412387264966,2973.800169193756,3,53.288691891329385,37.09775746519274,1.1946079942604915,0.20274460006761794


==> anc/5f_results_darkphoton.csv <==
mass_kev,limit,s2_roi_min,s2_roi_max,n_observed,n_expected_signal_mean,n_expected_signal_sigma,n_expected_background_mean,n_expected_background_sigma
0.187,3.887945124674788e-16,168.23977891145915,275.5516940086626,16,22.54658276716119,2.5473853311667596,3.92451868268682,0.5890648895310999
0.20000000000000004,3.954004287952313e-16,168.23977891145915,275.5516940086626,16,22.498313104769277,2.5097203134728385,3.92451868268682,0.5890648895310999
0.20921180445041743,2.2460078771477975e-16,197.15264233073208,398.94119342599754,10,13.240374820156287,1.549414177720199,5.080152694516384,0.7243034166692884
0.21884789560699855,2.2986819150971875e-16,197.15264233073208,398.94119342599754,10,13.242028417012062,1.5507044862026909,5.080152694516384,0.7243034166692884
0.22892781570058374,2.2187392910374086e-16,197.15264233073208,420.5976613573348,10,12.817390401020221,1.410432809875973,5.373025288267121,0.7617579877122944
0.23947200705805866,2.2054495315474474e-16,200.65743625058573,443.4297476780225,10,12.80355720145262,1.328379768137453,5.254359295176126,0.7404213600680706
0.25050185355989774,2.1694152009337266e-16,200.65743625058573,467.5012706709754,10,12.608302843981644,1.2989861388777661,5.4400398470508495,0.76234450912731
0.26203972400720216,2.21985483699654e-16,200.65743625058573,467.5012706709754,10,12.607164451360873,1.2980978463959205,5.4400398470508495,0.76234450912731
0.27410901748618066,2.194730530631408e-16,200.65743625058573,492.8795129858378,10,12.432038004612398,1.3047950575115945,5.661297191909178,0.7916434290687988
0.28673421082207445,1.2240838693912534e-16,300.9306133756457,528.8729984193749,1,2.698586768797692,0.30900174948119546,2.1699745696875157,0.414169672564478
0.29994090821876296,1.1955924016524807e-16,300.9306133756457,547.8437465985029,1,2.6619453498272203,0.28041029834056136,2.2703764830465225,0.4327402023759416
0.3137558931847222,1.2107255113405475e-16,306.28027428603536,567.4949781593724,1,2.6414659729338408,0.2644301556416777,2.2344222625200545,0.4231822552255754
0.3282071828506408,1.5380975131547496e-16,306.28027428603536,587.851102135746,2,4.17749859462301,0.4322751727898614,2.2231513729260133,0.40914990810930146
0.3433240847888533,1.605488709443684e-16,306.28027428603536,587.851102135746,2,4.225837039037207,0.469993861380948,2.2231513729260133,0.40914990810930146
0.3591372564498206,1.7282638289306198e-16,306.28027428603536,587.851102135746,2,4.370389735151871,0.5827889294851611,2.2231513729260133,0.40914990810930146
0.3756787673361964,1.8047433593064432e-16,306.28027428603536,598.3013651613278,2,4.403764988170692,0.6245185749881523,2.2442514065821633,0.40992755465727126
0.39298216404057096,1.9625237042992303e-16,311.72503642768623,598.3013651613278,2,4.548159019503751,0.7005927950942581,2.1924596729047097,0.40611129134766333
0.411082538278789,2.130728346046669e-16,311.72503642768623,598.3013651613278,2,4.647741715731632,0.7782975858379388,2.1924596729047097,0.40611129134766333
0.4300165980568162,2.0574668441229658e-16,322.9066569393651,779.309282004083,3,5.883212762017887,0.7391828476740716,2.2677491153155254,0.40800377251689185
0.44982274211548195,2.1236577392122653e-16,322.9066569393651,807.2632145866523,3,5.8328524293527115,0.7443275042709159,2.33612581810465,0.4169173642249392
0.4705411378040738,2.224443977329433e-16,328.646987246594,851.0853873954048,3,5.948097811527762,0.7980894873702309,2.2760326373565807,0.4061908725641166
0.49221380254071406,2.311082379685659e-16,334.4893637375354,881.6139388840766,3,5.927743006887681,0.7983539017562966,2.3026088000392333,0.41078100965287007
0.5,2.1844974147947498e-16,653.4062417915109,897.2864408405845,0,2.7260716134633673,0.3304482877279773,0.5479521200417244,0.10201402686988081
0.5148846890247212,2.1365490697568856e-16,653.4062417915109,929.4722305568423,0,2.7005787661583462,0.31055611328067895,0.62500762141389,0.11682310539629484
0.5385997743737698,2.0759658588822983e-16,653.4062417915109,979.928503024621,0,2.649309138357159,0.27055021013982494,0.7420752289895699,0.1389536577611366
0.5634071533666204,2.1472394587100975e-16,653.4062417915109,997.3487486712933,0,2.6615047992366008,0.2800665348881459,0.7839696437234182,0.14690817483383997
0.5893571359805186,2.1950040177380356e-16,653.4062417915109,1033.1237873183002,0,2.695586953129735,0.30666098087803595,0.8716845355757346,0.16373336738665362
0.6165023494210717,2.2533981621748154e-16,665.0218823244113,1089.206770318928,0,2.7097244943186767,0.31769256288303566,0.9861827495772094,0.18623480155512862
0.6448978448515208,2.3423683763615815e-16,665.0218823244113,1128.2767690076062,0,2.745302372028548,0.3454541283685044,1.0818090964029905,0.20429258197249545
0.6746012090378601,2.44702803129479e-16,665.0218823244113,1168.7482139956726,0,2.778366056920622,0.37125385877422046,1.183909482598791,0.2238715638272875
0.7056726811362198,8.82366004764898e-17,676.8440147705502,1232.1935503843301,0,2.81609402074203,0.40069314536693373,1.3268752948618736,0.2528486568411297
0.7381752748593631,1.072109397084484e-16,688.8763099486066,1254.0983263610337,0,2.854642247349439,0.43077248641243215,1.359194605636324,0.25958781667262826
0.7721749062700509,1.2160379179439055e-16,688.8763099486066,1276.3925048065616,0,2.9001816132887277,0.4663070424643669,1.4197388172737337,0.27110292066211433
0.8077405274604467,1.402674470966804e-16,701.1225039336148,1276.3925048065616,0,3.0339703721860705,0.5707029657298414,1.3922217063037627,0.26604685517372767
0.8449442663886599,1.6360266564283804e-16,713.5863992170313,1276.3925048065616,0,3.1972873233025654,0.6981398598099424,1.3652728584668543,0.26100013761056506
0.8838615731560285,1.5592074410271607e-16,779.309282004083,1418.7314212501403,0,2.9884093739077504,0.5351515298740713,1.6419704661454837,0.3168018422255972
0.924571373021787,1.742464756091059e-16,793.1631081611346,1418.7314212501403,0,3.0608382571972275,0.5916680878002434,1.6096952077701936,0.31067416538167736
0.9671562264654402,1.518750872180367e-16,881.6139388840766,1576.9434856932858,1,3.0641599609746377,0.49085693828139365,1.9439014304070934,0.3817893535898657
1.0,1.5816313977021218e-16,897.2864408405845,1576.9434856932858,1,3.1596905557641435,0.5435889373435919,1.906938080263026,0.3747576183485376
1.0117024966214567,1.674065103359949e-16,913.2375537703806,1576.9434856932858,1,3.2286450704669334,0.5750214066289494,1.8689545260094214,0.3674919179095234
1.0583005244258363,3.043220418947775e-16,962.812529036979,1722.183462219944,5,9.311460379411459,1.3727071159566042,2.3095199798074164,0.4581255473160454
1.1070448118297616,4.1481909213529404e-16,1322.1768818853316,1783.958423085173,6,10.748979848560872,1.1167753468546235,1.6400353363435627,0.3322050362459089
1.1580342134518862,4.632056853452747e-16,1322.1768818853316,1847.9492604081781,8,13.391421537327405,1.4204281123602014,1.9197877250157427,0.38714466372246714
1.211372137057945,5.854680917771231e-16,1469.621515104036,1914.2354579863927,9,15.394263792070339,1.9502189408212922,1.7670129414292455,0.3558033221930765
1.2671667532742552,5.923283403744524e-16,1469.621515104036,1948.264932382503,9,14.768145648596368,1.5557716380432862,1.9302811472790578,0.3890868996336099
1.325531214960419,6.306425883468284e-16,1469.621515104036,2018.1494670986172,10,16.06580350450848,1.8292129237112842,2.2708595948700245,0.4570953343234689
1.3865838866861173,6.482076652925128e-16,1469.621515104036,2090.5407698170256,10,15.836126466777573,1.8654496039263082,2.637756826213242,0.527932140108984
1.4504485847773785,6.847638311173768e-16,1662.5476463821526,2127.704433933532,7,11.877564134641734,1.3305052143179137,2.1427095085581698,0.42467908113099734
1.5172548284191483,7.3212249794817e-16,1662.5476463821526,2127.704433933532,7,11.896175171328016,1.3450274834069278,2.1427095085581698,0.42467908113099734
1.5871381023233924,7.377284512588703e-16,1662.5476463821526,2283.0841901050153,8,12.616108474778438,1.4511460499247442,2.985290386171629,0.5828628730979818
1.6602401314954411,7.76251747705523e-16,1662.5476463821526,2323.670709734667,8,12.53892195572543,1.5230720677571923,3.2040356976588344,0.6213957679149403
1.7367091686557976,8.469100039158728e-16,1662.5476463821526,2323.670709734667,8,12.81417813532299,1.737855605929211,3.2040356976588344,0.6213957679149403
1.8167002949003186,9.39110714812801e-16,1662.5476463821526,2323.670709734667,8,13.279114448278758,2.1006473385881987,3.2040356976588344,0.6213957679149403
1.900375734208506,1.0505349640996017e-15,1662.5476463821526,2323.670709734667,8,13.788467629896026,2.498097738019312,3.2040356976588344,0.6213957679149403
1.9879051824377418,1.2130180578578698e-15,1692.1028520016253,2323.670709734667,8,14.520399484279082,3.002812341117608,3.08940731012145,0.5983656193811765
2.079466151470681,1.3756914876913556e-15,1692.1028520016253,2323.670709734667,8,15.082616718758326,3.441512780175109,3.08940731012145,0.5983656193811765
2.1752443292137316,1.5966845822634182e-15,1692.1028520016253,2323.670709734667,8,15.888480180094046,4.070331380223606,3.08940731012145,0.5983656193811765
2.2754339561767134,1.7670002509727028e-15,1722.183462219944,2323.670709734667,7,14.84744798695644,4.144643895949013,2.9709358691010497,0.5742215458325182
2.3802382193974116,1.6271285035428772e-15,1815.6719551006968,2582.7985013424973,9,15.156687078550881,3.142334482615834,4.037803835907482,0.7502132356538299
2.4898696645099045,1.7840164647364905e-15,1847.9492604081781,2582.7985013424973,8,14.242961335544994,3.2908964833507257,3.8949408467080566,0.7223564978110781
2.6045506267923635,2.067970102676795e-15,1880.800361238019,2628.7130596091165,9,16.052922605175375,3.8312844655766995,4.007817906651132,0.7372014050528518
2.7245136820684808,2.2901239664859374e-15,2165.52875865542,2628.7130596091165,6,12.02074272436371,2.7169253864406486,2.578147890064397,0.45642995662068503
2.8500021183769877,2.7703110327951914e-15,2204.0254885844633,2628.7130596091165,6,12.910820315404031,3.2869301017818224,2.3661105515316048,0.41550286151509874
2.9812704293658094,3.655843112547241e-15,2364.9787382700288,2628.7130596091165,5,12.171707712716621,3.1687001363455445,1.4976564437951279,0.2604948967022171
3.1185848304114594,4.319365884531268e-15,2364.9787382700288,2628.7130596091165,5,13.073799735676639,3.872606282000066,1.4976564437951279,0.2604948967022171
3.262223798510403,3.62014846761547e-15,2493.3612844889362,2870.8233359359156,6,12.573362192062989,2.924067368269167,2.1870964314630257,0.37536016216392437
3.4124786370372804,4.327704824833736e-15,2493.3612844889362,2870.8233359359156,6,13.69419658260644,3.798659090270731,2.1870964314630257,0.37536016216392437
3.569654066515353,4.551744992503263e-15,2771.412387264966,2973.800169193756,3,7.940148554823123,1.712101081373943,1.1946079942604915,0.20274460006761794
3.7340688425972375,5.437055601683803e-15,2771.412387264966,2973.800169193756,3,8.695167402771453,2.3012454187908156,1.1946079942604915,0.20274460006761794
3.9060564025092477,6.718018964943549e-15,2771.412387264966,2973.800169193756,3,9.681185459947221,3.0706393969073,1.1946079942604915,0.20274460006761794
4.085965541270329,8.444366665935427e-15,2771.412387264966,2973.800169193756,3,10.82261148666254,3.9612988579881847,1.1946079942604915,0.20274460006761794
4.274161119056961,1.0754502968461218e-14,2771.412387264966,2973.800169193756,3,12.150368608427966,4.997353245078876,1.1946079942604915,0.20274460006761794
4.471024801148612,1.4158243445472316e-14,2771.412387264966,2973.800169193756,3,13.942843710799359,6.396028999190786,1.1946079942604915,0.20274460006761794
4.6769558319543485,1.9331375276047444e-14,2771.412387264966,2973.800169193756,3,16.452126764970338,8.354032970029566,1.1946079942604915,0.20274460006761794
4.892371844690363,1.59939707218316e-14,2771.412387264966,2973.800169193756,3,20.15815306691814,11.245860658892719,1.1946079942604915,0.20274460006761794
5.117709708350442,2.2953014570969293e-14,2771.412387264966,2973.800169193756,3,25.399443489176104,15.33566130615006,1.1946079942604915,0.20274460006761794
5.3534264136870755,3.0580545032318575e-14,2771.412387264966,2973.800169193756,3,34.43542953163377,22.38647867893193,1.1946079942604915,0.20274460006761794
5.6000000000000005,4.603801797180896e-14,2771.412387264966,2973.800169193756,3,53.288691891329385,37.09775746519274,1.1946079942604915,0.20274460006761794

